Two-loop QCD-corrections to $e^{+} e^{-} \rightarrow Z^{\ast} \rightarrow \boldsymbol{J /\psi}+\boldsymbol{J/ \psi}$

We present a next-to-next-to-leading-order calculation within the nonrelativistic QCD framework for the process of $e^{+}e^{-} \rightarrow Z^{\ast} \rightarrow J/\psi+J/\psi$ . We find that the NNLO contribution is 2-3 times larger than the next-to-leading-order contribution, which itself is already 3-5 times larger than the leading-order result. In the high-energy limit, we provide analytic expressions for the leading-power coefficients in the asymptotic expansion of the two-loop amplitudes. Our results are directly applicable to the bottomonium process $Z^{\ast} \rightarrow \Upsilon+\Upsilon$. Using the obtained hadronic amplitudes, we predict the decay width of the $Z$ boson into these rare di-charmonium and di-bottomonium final states.

==> AnalyticalResult.m <==
(* ::Package:: *)

(* ::Input::Initialization:: *)
(*The result are shown as six Form Factor correspond to six Lorentz Structures in  Reduced Amplitudes*)


(* ::Input::Initialization:: *)
resNLO={(((-32*I)/9)*Gstrong^4*r^2*(-33-(18*I)*Pi-120*Log[2])*Log[r])/Pi^2+((32*I)*Gstrong^4*r^2*Log[r]^2)/Pi^2-(((32*I)/9)*Gstrong^4*r^2*(19-(33*I)*Pi+11*Pi^2-306*Log[2]-(120*I)*Pi*Log[2]-120*Log[2]^2-75*Log[\[Mu]^2]))/Pi^2,(32*Gstrong^4*r^2*(-33*I+18*Pi-(120*I)*Log[2])*Log[r])/(9*Pi^2)-((32*I)*Gstrong^4*r^2*Log[r]^2)/Pi^2+(32*Gstrong^4*r^2*(19*I+33*Pi+(11*I)*Pi^2-(306*I)*Log[2]+120*Pi*Log[2]-(120*I)*Log[2]^2-(75*I)*Log[\[Mu]^2]))/(9*Pi^2),(8*Gstrong^4*r^2*(-63*I-54*Pi+(330*I)*Log[2])*Log[r])/(9*Pi^2)+((24*I)*Gstrong^4*r^2*Log[r]^2)/Pi^2+(8*Gstrong^4*r^2*(-69*I+63*Pi-(28*I)*Pi^2+(602*I)*Log[2]-330*Pi*Log[2]+(495*I)*Log[2]^2+(75*I)*Log[\[Mu]^2]))/(9*Pi^2),0,0,(8*Gstrong^4*r^2*(63*I+54*Pi-(330*I)*Log[2])*Log[r])/(9*Pi^2)-((24*I)*Gstrong^4*r^2*Log[r]^2)/Pi^2+(8*Gstrong^4*r^2*(69*I-63*Pi+(28*I)*Pi^2-(602*I)*Log[2]+330*Pi*Log[2]-(495*I)*Log[2]^2-(75*I)*Log[\[Mu]^2]))/(9*Pi^2)};


(* ::Input::Initialization:: *)
resNNLO={(Gstrong^6*r^2*(139104*I-24192*Pi+(270144*I)*Log[2])*Log[r]^3)/(13608*Pi^4)+(((4*I)/9)*Gstrong^6*r^2*Log[r]^4)/Pi^4-((I/54)*Gstrong^6*r^2*Log[r]^2*(-2265-(1656*I)*Pi+340*Pi^2-16032*Log[2]-(3216*I)*Pi*Log[2]-6600*Log[2]^2-1800*Log[\[Mu]^2]))/Pi^4+(Gstrong^6*r^2*Log[r]*(930384*I-1141560*Pi-(676620*I)*Pi^2+122976*Pi^3+(17089632*I)*Log[2]-8080128*Pi*Log[2]-(910440*I)*Pi^2*Log[2]+(13021344*I)*Log[2]^2-3260304*Pi*Log[2]^2+(2419200*I)*Log[2]^3+(1663200*I)*Log[\[Mu]^2]-907200*Pi*Log[\[Mu]^2]+(6048000*I)*Log[2]*Log[\[Mu]^2]-(132192*I)*PolyLog[3,2]))/(13608*Pi^4)-((I/13608)*Gstrong^6*r^2*(-9019416-(915264*I)*Pi-4401992*Pi^2+(422352*I)*Pi^3+103425*Pi^4-9493680*Log[2]-(17089632*I)*Pi*Log[2]-4531236*Pi^2*Log[2]+(191952*I)*Pi^3*Log[2]-30673272*Log[2]^2+(2306520*I)*Pi*Log[2]^2+3646512*Pi^2*Log[2]^2-8043168*Log[2]^3-(4912752*I)*Pi*Log[2]^3-1117872*Log[2]^4+5910912*Pi^2*Log[3]-306432*Pi^2*Log[2]*Log[3]+153216*Pi^2*Log[3]^2-439488*Log[\[Mu]^2]-(1663200*I)*Pi*Log[\[Mu]^2]+554400*Pi^2*Log[\[Mu]^2]-15422400*Log[2]*Log[\[Mu]^2]-(6048000*I)*Pi*Log[2]*Log[\[Mu]^2]-6048000*Log[2]^2*Log[\[Mu]^2]-1890000*Log[\[Mu]^2]^2+1128960*Pi^2*Log[\[Mu]\[CapitalLambda]2]+306432*Pi^2*PolyLog[2,1/3]+30655728*PolyLog[3,2]+(482112*I)*Pi*PolyLog[3,2]-2940192*Log[2]*PolyLog[3,2]-6140736*PolyLog[4,2]-326592*Zeta[3]))/Pi^4,(Gstrong^6*r^2*(-139104*I+24192*Pi-(270144*I)*Log[2])*Log[r]^3)/(13608*Pi^4)-(((4*I)/9)*Gstrong^6*r^2*Log[r]^4)/Pi^4+((I/54)*Gstrong^6*r^2*Log[r]^2*(-2265-(1656*I)*Pi+340*Pi^2-16032*Log[2]-(3216*I)*Pi*Log[2]-6600*Log[2]^2-1800*Log[\[Mu]^2]))/Pi^4+(Gstrong^6*r^2*Log[r]*(-930384*I+1141560*Pi+(676620*I)*Pi^2-122976*Pi^3-(17089632*I)*Log[2]+8080128*Pi*Log[2]+(910440*I)*Pi^2*Log[2]-(13021344*I)*Log[2]^2+3260304*Pi*Log[2]^2-(2419200*I)*Log[2]^3-(1663200*I)*Log[\[Mu]^2]+907200*Pi*Log[\[Mu]^2]-(6048000*I)*Log[2]*Log[\[Mu]^2]+(132192*I)*PolyLog[3,2]))/(13608*Pi^4)+((I/13608)*Gstrong^6*r^2*(-9019416-(915264*I)*Pi-4401992*Pi^2+(422352*I)*Pi^3+103425*Pi^4-9493680*Log[2]-(17089632*I)*Pi*Log[2]-4531236*Pi^2*Log[2]+(191952*I)*Pi^3*Log[2]-30673272*Log[2]^2+(2306520*I)*Pi*Log[2]^2+3646512*Pi^2*Log[2]^2-8043168*Log[2]^3-(4912752*I)*Pi*Log[2]^3-1117872*Log[2]^4+5910912*Pi^2*Log[3]-306432*Pi^2*Log[2]*Log[3]+153216*Pi^2*Log[3]^2-439488*Log[\[Mu]^2]-(1663200*I)*Pi*Log[\[Mu]^2]+554400*Pi^2*Log[\[Mu]^2]-15422400*Log[2]*Log[\[Mu]^2]-(6048000*I)*Pi*Log[2]*Log[\[Mu]^2]-6048000*Log[2]^2*Log[\[Mu]^2]-1890000*Log[\[Mu]^2]^2+1128960*Pi^2*Log[\[Mu]\[CapitalLambda]2]+306432*Pi^2*PolyLog[2,1/3]+30655728*PolyLog[3,2]+(482112*I)*Pi*PolyLog[3,2]-2940192*Log[2]*PolyLog[3,2]-6140736*PolyLog[4,2]-326592*Zeta[3]))/Pi^4,(Gstrong^6*r^2*(1814400*I-1128960*Pi+(19978560*I)*Log[2])*Log[r]^3)/(1088640*Pi^4)+(((7*I)/27)*Gstrong^6*r^2*Log[r]^4)/Pi^4-((I/216)*Gstrong^6*r^2*Log[r]^2*(3966-(1080*I)*Pi+821*Pi^2-27132*Log[2]-(11892*I)*Pi*Log[2]-28890*Log[2]^2-5400*Log[\[Mu]^2]))/Pi^4+(Gstrong^6*r^2*Log[r]*(-118776000*I+39977280*Pi-(5814480*I)*Pi^2+6017760*Pi^3+(380009280*I)*Log[2]-273490560*Pi*Log[2]-(25647120*I)*Pi^2*Log[2]+(868492800*I)*Log[2]^2-220678560*Pi*Log[2]^2+(289396800*I)*Log[2]^3-(63504000*I)*Log[\[Mu]^2]-54432000*Pi*Log[\[Mu]^2]+(332640000*I)*Log[2]*Log[\[Mu]^2]-(141065280*I)*PolyLog[3,2]))/(1088640*Pi^4)+((I/1088640)*Gstrong^6*r^2*(25561312-(119078400*I)*Pi+402567900*Pi^2-(2664480*I)*Pi^3+8452815*Pi^4+544257056*Log[2]+(380009280*I)*Pi*Log[2]+460616784*Pi^2*Log[2]+(17874000*I)*Pi^3*Log[2]+1447655328*Log[2]^2+(275618592*I)*Pi*Log[2]^2-107058240*Pi^2*Log[2]^2+923310528*Log[2]^3+(199509120*I)*Pi*Log[2]^3+188042400*Log[2]^4-491016960*Pi^2*Log[3]+135959040*Pi^2*Log[2]*Log[3]-67979520*Pi^2*Log[3]^2-41610240*Log[\[Mu]^2]-(63504000*I)*Pi*Log[\[Mu]^2]-28224000*Pi^2*Log[\[Mu]^2]+606816000*Log[2]*Log[\[Mu]^2]+(332640000*I)*Pi*Log[2]*Log[\[Mu]^2]+498960000*Log[2]^2*Log[\[Mu]^2]+37800000*Log[\[Mu]^2]^2-22579200*Pi^2*Log[\[Mu]\[CapitalLambda]2]-135959040*Pi^2*PolyLog[2,1/3]-1185748416*PolyLog[3,2]-(148063680*I)*Pi*PolyLog[3,2]-145825920*Log[2]*PolyLog[3,2]-101848320*PolyLog[4,2]+6531840*Zeta[3]))/Pi^4,0,0,(Gstrong^6*r^2*(-1814400*I+1128960*Pi-(19978560*I)*Log[2])*Log[r]^3)/(1088640*Pi^4)-(((7*I)/27)*Gstrong^6*r^2*Log[r]^4)/Pi^4+((I/216)*Gstrong^6*r^2*Log[r]^2*(3966-(1080*I)*Pi+821*Pi^2-27132*Log[2]-(11892*I)*Pi*Log[2]-28890*Log[2]^2-5400*Log[\[Mu]^2]))/Pi^4+(Gstrong^6*r^2*Log[r]*(118776000*I-39977280*Pi+(5814480*I)*Pi^2-6017760*Pi^3-(380009280*I)*Log[2]+273490560*Pi*Log[2]+(25647120*I)*Pi^2*Log[2]-(868492800*I)*Log[2]^2+220678560*Pi*Log[2]^2-(289396800*I)*Log[2]^3+(63504000*I)*Log[\[Mu]^2]+54432000*Pi*Log[\[Mu]^2]-(332640000*I)*Log[2]*Log[\[Mu]^2]+(141065280*I)*PolyLog[3,2]))/(1088640*Pi^4)-((I/1088640)*Gstrong^6*r^2*(25561312-(119078400*I)*Pi+402567900*Pi^2-(2664480*I)*Pi^3+8452815*Pi^4+544257056*Log[2]+(380009280*I)*Pi*Log[2]+460616784*Pi^2*Log[2]+(17874000*I)*Pi^3*Log[2]+1447655328*Log[2]^2+(275618592*I)*Pi*Log[2]^2-107058240*Pi^2*Log[2]^2+923310528*Log[2]^3+(199509120*I)*Pi*Log[2]^3+188042400*Log[2]^4-491016960*Pi^2*Log[3]+135959040*Pi^2*Log[2]*Log[3]-67979520*Pi^2*Log[3]^2-41610240*Log[\[Mu]^2]-(63504000*I)*Pi*Log[\[Mu]^2]-28224000*Pi^2*Log[\[Mu]^2]+606816000*Log[2]*Log[\[Mu]^2]+(332640000*I)*Pi*Log[2]*Log[\[Mu]^2]+498960000*Log[2]^2*Log[\[Mu]^2]+37800000*Log[\[Mu]^2]^2-22579200*Pi^2*Log[\[Mu]\[CapitalLambda]2]-135959040*Pi^2*PolyLog[2,1/3]-1185748416*PolyLog[3,2]-(148063680*I)*Pi*PolyLog[3,2]-145825920*Log[2]*PolyLog[3,2]-101848320*PolyLog[4,2]+6531840*Zeta[3]))/Pi^4};


